Hysteresis and Stabillity

Hysteresis can be defined from a dynamical systems perspective with respect to equilibrium points. Consequently, hysteresis naturally lends itself as a topic to illustrate and extend concepts in a dynamical systems course. A number of examples exhibiting hysteresis, most motivated by applications, are presented. Although the examples can be used to construct student exercises, specific questions are listed in an appendix. A brief extension on hysteresis in partial differential equations is also included.

==> HysteresisNotExample.m <==
function HysteresisNotExample
clc
clear all
close all

%input is sine
%[t2,x2,u2]=SpringDynamics([0 2*2*pi],[0;0],1);
%[t3,x3,u3]=SpringDynamics([0 2*2*10*pi],[0;0],0.1);
%[t4,x4,u4]=SpringDynamics([0 2*2*100*pi],[0;0],0.01);
[t5,x5,u5]=SpringDynamics([0 2*2*1000*pi],[0;0],0.0005);

%plots various hysteresis curves: %input is cosine
%[t1,x1,u1]=SpringDynamics([0 2/10*pi],[0;0],10);
%[t2,x2,u2]=SpringDynamics([0 2*2*pi],[1;1],1);
%[t3,x3,u3]=SpringDynamics([0 2*2*10*pi],[1;1],0.1);
%[t4,x4,u4]=SpringDynamics([0 2*2*100*pi],[1;1],0.01);
%[t5,x5,u5]=SpringDynamics([0 2*2*1000*pi],[1;1],0.001);
%[t6,x6,u6]=SpringDynamics([0 2*2*10000*pi],[0;0],0.0001);


%%plotting final figure (example): SEE HysteresisCurves.m
%figure(1), plot(t2,u2,'r',t3,u3,'k',t4,u4,'b')
%legend('u=sin(t)','u=sin(0.1t)','u=sin(0.01t)'), 


set(0,'DefaultAxesFontSize',24)%increases fontsize on the axis labels


figure(1), 
%axes('FontSize',24);
plot(u5,x5(:,1),'Color','k','linewidth',2),
%axis([-1.2 1.2 -10 140]),%for k=0
axis([-1.2 1.2 -2 2]), 
xlabel('$u$', 'interpreter','latex','fontsize',33);
h4=ylabel('$x$', 'interpreter','latex','fontsize',33);
set(h4,'rotation',180)
%hold on
%text(-0.2,-1,'\omega=0.001','FontSize',24);
%print -f -dpdf -r864 Loopw4
%print -f -dpdf -r864 LinearExLoopw4kis0%for k=0
print -f -dpdf -r864 HysteresisNot


%figure(2), plot(u2,x2(:,1),'r',u3,x3(:,1),'k',u4,x4(:,1),'b'),
%axis([-1.2 1.2 -0.08 0.08]), 
%legend('u=sin(t)','u=sin(0.1t)','u=sin(0.01t)'), 
%xlabel('u');ylabel('x1');

%x1 for displacement



%for better resolution figures
%print -f -dpng -r400 filename %.png is the extension and r is the
%rsolution (400 is pretty good, anything higher and there is slow download
%of your plot)
end


function [t,x,input]=SpringDynamics(tspan,x0,a)

%NOTE: This code is modified from magbeam.m from KM

%parameters
%tspan is the interval of time
%x0 is the initial condition, which has two components
%a is the frequency of the input

%simple mass-spring system 
%m*y"(t)+c*y'(t)+k*y(t)=u(t)
%see Amath250 page 63
%set mass m to be 1kg
%set spring constant,c, to k=16Netwon/metre
%set damping force proportional to speed with constant c=10kg/second
%damping can be due to friction and air resistance for instance and hence
%damping slows the motion of the mass
%x is the displacement of the mass from its initial position
%if the mass is displaced from its initial position, then the spring will
%cause the motion of the mass to be oscillatory. This is what x(t)
%represents.

m=1;
c=15;
k=1;

[t,x]=ode45(@linearspring,tspan,x0);
input=u(t);
%
function dx=linearspring(t,x)
dx1=x(2);
dx2=-c*x(2)-k*x(1)+u(t);
dx=[dx1;dx2];
end;
%
function f=u(t)
f=sin(a*t);
%f=cos(a*t);
end;
%
end

==> Magbeam/MagbeamExample.m <==
function MagbeamExample
%This is from KM's "what is hysteresis paper"
clc
clear all
close all

%input is sine
[t1,x1,u1]=NonlinearDynamics([0 2*2*pi],[-1;0],1);
[t2,x2,u2]=NonlinearDynamics([0 2*2*10*pi],[-1;0],0.1);
[t3,x3,u3]=NonlinearDynamics([0 2*2*100*pi],[-1;0],0.01);
[t4,x4,u4]=NonlinearDynamics([0 2*2*1000*pi],[-1;0],0.001);
[t5,x5,u5]=NonlinearDynamics([0 2*2*10000*pi],[-1;0],0.0001);
[t6,x6,u6]=NonlinearDynamics([0 2*2*100000*pi],[-1;0],0.00001);
%[t8,x8,u8]=NonlinearDynamics([0 2*2*1000000*pi],[-1;0],0.000001);


set(0,'DefaultAxesFontSize',25)%increases fontsize on the axis labels


figure(1), 
plot(u1,x1(:,1), 'k', 'linewidth', 2),
axis([-1.2 1.2 -2 2]),
xlabel('$u$', 'interpreter','latex','fontsize',30);
h1=ylabel('$y$', 'interpreter','latex','fontsize',30);
set(h1,'rotation',0)
legend({'\omega=1'},'FontSize',30,'Location', 'southeast'), 

print -f -dpdf -r864 magbeam1

figure(2), 
plot(u2,x2(:,1), 'k', 'linewidth', 2)
axis([-1.2 1.2 -2 2]),
xlabel('$u$', 'interpreter','latex','fontsize',30);
h2=ylabel('$y$', 'interpreter','latex','fontsize',30);
%legend('\omega=0.1', 'location','southeast','fontsize', 25), 
set(h2,'rotation',0)
legend({'\omega=0.1'},'FontSize',30,'Location', 'southeast'), 
print -f -dpdf -r864 magbeam2

figure(3), 
plot(u3,x3(:,1), 'k', 'linewidth', 2)
axis([-1.2 1.2 -2 2]),
xlabel('$u$', 'interpreter','latex','fontsize',30);
h3=ylabel('$y$', 'interpreter','latex','fontsize',30);
%legend('\omega=0.1', 'location','southeast','fontsize', 25), 
set(h3,'rotation',0)
legend({'\omega=0.01'},'FontSize',30,'Location', 'southeast'), 
print -f -dpdf -r864 magbeam3

figure(4), 
 plot(u4,x4(:,1), 'k', 'linewidth' , 2),
 axis([-1.2 1.2 -2 2]),
 xlabel('$u$', 'interpreter','latex','fontsize',30);
 h4=ylabel('$y$', 'interpreter','latex','fontsize',30);
 %legend('\omega=0.001', 'location','southeast','fontsize', 25), 
 set(h4,'rotation',0)
 legend({'\omega=0.001'},'FontSize',30,'Location', 'southeast'), 
  print -f -dpdf -r864 magbeam4
% 
 figure(5), 
 plot(u4,x4(:,1),':b',u5,x5(:,1),'--r',u6,x6(:,1),'-k', 'linewidth', 2),
 axis([-1.2 1.2 -2 2]),
 xlabel('$u$', 'interpreter','latex','fontsize',30);
 h5=ylabel('$y$', 'interpreter','latex','fontsize',30);
 set(h5,'rotation',0)
 legend({'\omega=0.001','\omega=0.0001','\omega=0.00001'},'FontSize',25, 'location','southeast'), 
 print -f -dpdf -r864 magbeam5

end


function [t,x,input]=NonlinearDynamics(tspan,x0,a)

[t,x]=ode23t(@NonlinearNonlinear,tspan,x0);
input=u(t);
%
function dx=NonlinearNonlinear(t,x)
dx1=x(2);
dx2=-x(2) + 0.5*x(1)*(1-x(1)*x(1))+u(t);
dx=[dx1;dx2];
end;
%
function f=u(t)
f=sin(a*t);
%f=cos(a*t);
end;
%
end

==> Perko/Perko.m <==
%This code was used for Perko's Example: u*x(1) - x(1)^3, (u = 1), Page 336
%And, for FOLDE of the form: \dot x = sin(\omega t). 

function FirstOrderPlots
% 
clc
clear all
close all

[t1,x1,u1]=FirstOrder([0 2*2*pi],-1,1); 
[t2,x2,u2]=FirstOrder([0 2*2*10*pi],-1,0.1); 
[t3,x3,u3]=FirstOrder([0 2*2*100*pi],-1,0.01); 
[t4,x4,u4]=FirstOrder([0 2*2*1000*pi],-1,.001);
[t5,x5,u5]=FirstOrder([0 2*2*10000*pi],-1,.0001);
[t6,x6,u6]=FirstOrder([0 2*2*100000*pi],-1,.00001);
%[t7,x7,u7]=FirstOrder([0 2*2*1000000*pi],-1,.000001);
set(0,'DefaultAxesFontSize',25)

figure(1),
plot(u1,x1(:,1),'k', 'Linewidth' , 2)
axis([-1.2 1.2 -2.5 1.5]),
xlabel('$u$','interpreter','latex','fontsize',30);
h1=ylabel('$x$', 'interpreter','latex','fontsize',30);
set(h1,'rotation',0);
legend({'\omega=1'}, 'location','southeast', 'fontsize', 25), 
print -f -dpdf -r864 Perko(x-x3)1

figure(2),
plot(u2,x2(:,1),'k', 'Linewidth' , 2)
axis([-1.2 1.2 -2.5 1.5]),
xlabel('$u$','interpreter','latex','fontsize',30);
h1=ylabel('$x$', 'interpreter','latex','fontsize',30);
set(h1,'rotation',0);
legend({'\omega=0.1'}, 'location','southeast', 'fontsize', 25), 
print -f -dpdf -r864 Perko(x-x3)2

figure(3),
plot(u3,x3(:,1),'k', 'Linewidth' , 2)
axis([-1.2 1.2 -2.5 1.5]),
xlabel('$u$','interpreter','latex','fontsize',30);
h1=ylabel('$x$', 'interpreter','latex','fontsize',30);
set(h1,'rotation',0);
legend({'\omega=0.01'}, 'location','southeast', 'fontsize', 25), 
print -f -dpdf -r864 Perko(x-x3)3

figure(4),
plot(u4,x4(:,1),':b',u5,x5(:,1),'--r',u6,x6(:,1),'-k','LineWidth', 2),
axis([-1.2 1.2 -2.5 1.5]),
xlabel('$u$', 'interpreter','latex','fontsize',30);
h4=ylabel('$x$', 'interpreter','latex','fontsize',30);
set(h4,'rotation',0)
legend({'\omega=0.001','\omega=0.0001','\omega=0.00001'}, 'location','southeast','fontsize',25), 
print -f -dpdf -r864 Perko(x-x3)4

figure(5),
plot(u4,x4(:,1),':b',u5,x5(:,1),'--r',u6,x6(:,1),'-k','LineWidth', 2),
axis([-0.43 -0.15 0.1 0.9]),
xlabel('$u$', 'interpreter','latex','fontsize',30);
h4=ylabel('$x$', 'interpreter','latex','fontsize',30);
set(h4,'rotation',0)
legend({'\omega=0.001','\omega=0.0001','\omega=0.00001'}, 'location','southeast','fontsize',25), 
print -f -dpdf -r864 PerkoZoomed1

figure(6),
plot(u4,x4(:,1),':b',u5,x5(:,1),'--r',u6,x6(:,1),'-k','LineWidth', 2),
axis([0.25 0.5 -0.8 0]),
xlabel('$u$', 'interpreter','latex','fontsize',30);
h4=ylabel('$x$', 'interpreter','latex','fontsize',30);
set(h4,'rotation',0)
legend({'\omega=0.001','\omega=0.0001','\omega=0.00001'}, 'location','southeast','fontsize',25), 
print -f -dpdf -r864 PerkoZoomed2

% figure(4),
% plot(u4,x4(:,1),'k', 'Linewidth' , 2)
% axis([-1.2 1.2 -2.5 1.5]),
% xlabel('$u$','interpreter','latex','fontsize',30);
% h1=ylabel('$x$', 'interpreter','latex','fontsize',30);
% legend('\omega=0.001', 'location','southeast', 'fontsize', 25), 
% set(h1,'rotation',0);
% print -f -dpdf -r864 Perko(x-x3)4

% figure(5), 
% plot(u5,x5(:,1),':b',u6,x6(:,1),'--r',u7,x7(:,1),'-k', 'Linewidth' , 2),
% axis([-1.2 1.2 -2.5 1.5]), 
% legend('\omega=0.0001','\omega=0.00001','\omega=0.000001', 'location','southeast', 'fontsize', 25), 
% xlabel('$u$','interpreter','latex','fontsize',30);
% h1=ylabel('$x$', 'interpreter','latex','fontsize',30)
% set(h1,'rotation',0);
% print -f -dpdf -r864 Perko(x-x3)5
end


function [t,x,input]=FirstOrder(tspan,x0,a)
% if k = 0 and b = 0, we get infinite stable but loops do not persist.
k = 1;
[t,x]=ode23t(@ODE,tspan,x0);
input=u(t);

function dx = ODE(t,x)
dx=k*x-x^3+ u(t);
end 
 
function f = u(t)
f = sin(a*t);
end 


end 
